Gaze-Aware AI: Mathematical modeling of epistemic experience of the Marginalized for Human-Computer Interaction & AI Systems

The proliferation of artificial intelligence provides an opportunity to create psychological spaciousness in society. Spaciousness is defined as the ability to hold diverse interpersonal interactions and forms the basis for vulnerability that leads to authenticity that leads to prosocial behaviors and thus to societal harmony. This paper demonstrates an attempt to quantify, the human conditioning to subconsciously modify authentic self-expression to fit the norms of the dominant culture. Gaze is explored across various marginalized and intersectional groups, using concepts from postmodern philosophy and psychology. The effects of gaze are studied through analyzing a few redacted Reddit posts, only to be discussed in discourse and not endorsement. A mathematical formulation for the Gaze Pressure Index (GPI)-Diff Composite Metric is presented to model the analysis of two sets of conversational spaces in relation to one another. The outcome includes an equation to train Large Language Models (LLMs) - the working mechanism of AI products such as Chat-GPT; and an argument for affirming and inclusive HCI, based on the equation, is presented. The argument is supported by a few principles of Neuro-plasticity, The brain's lifelong capacity to rewire.

==> GPI_Diff_With_HuggingFace.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "a33c09cf",
   "metadata": {},
   "source": [
    "# GPI-Diff with Hugging Face Inference Pipeline\n",
    "\n",
    "This notebook enables computation of the GPI-Diff (Gaze Pressure Index Difference) score between two datasets representing coping behavior expression across social identity contexts (e.g., different subreddits).\n",
    "\n",
    "Users must:\n",
    "1. Provide two input `.csv` files with a `title` or `texts` column.\n",
    "2. Use the Hugging Face pipeline to classify coping behavior dimensions.\n",
    "3. Compute z-score normalized behavioral profiles.\n",
    "4. Calculate GPI-Diff using cosine and euclidean distance metrics.\n",
    "\n",
    "The pipeline is modular for easy reproducibility and academic submission.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "e8b1c528",
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "from scipy.stats import zscore, hmean\n",
    "from sklearn.metrics.pairwise import cosine_distances\n",
    "from scipy.spatial.distance import euclidean\n",
    "from transformers import pipeline\n",
    "\n",
    "# Load input files\n",
    "ip_df_a = pd.read_csv(\"iprainbow100.csv\")  # Example: queer subreddit\n",
    "ip_df_b = pd.read_csv(\"ip100 con.csv\")     # Example: conservative subreddit\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "63db63e4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Define your zero-shot pipeline\n",
    "classifier = pipeline(\"zero-shot-classification\", model=\"facebook/bart-large-mnli\")\n",
    "\n",
    "# Coping dimensions\n",
    "coping_labels = [\n",
    "    \"hedging\", \"self-deprecation\", \"compliance\", \"hopelessness\",\n",
    "    \"numbness\", \"appeasing language\", \"resignation\", \"cynicism\",\n",
    "    \"over-apologizing\", \"overcompensation\", \"minimizing\",\n",
    "    \"deflecting\", \"vagueness\", \"passive voice\", \"rigid speech\",\n",
    "    \"generalizing\", \"boasting\", \"negative self-talk\",\n",
    "    \"hiding identity\", \"isolation narrative\", \"disillusionment\",\n",
    "    \"confusion\", \"silencing self\", \"emotional fatigue\",\n",
    "    \"dismissal\", \"intellectualizing\", \"disengagement\", \"denial\"\n",
    "]\n",
    "\n",
    "# Classify text samples using Hugging Face pipeline\n",
    "def classify_texts(df, text_column):\n",
    "    scores = []\n",
    "    for text in df[text_column].fillna(\"\").astype(str).tolist():\n",
    "        result = classifier(text, coping_labels, multi_label=True)\n",
    "        scores.append(dict(zip(result[\"labels\"], result[\"scores\"])))\n",
    "    return pd.DataFrame(scores)\n",
    "\n",
    "# Apply to both inputs\n",
    "final_df_a = classify_texts(ip_df_a, \"title\")  # or \"texts\"\n",
    "final_df_b = classify_texts(ip_df_b, \"title2\")  # or \"texts2\"\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b06d18f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Ensure coping columns exist and fill missing\n",
    "coping_cols = coping_labels\n",
    "for col in coping_cols:\n",
    "    if col not in final_df_a.columns:\n",
    "        final_df_a[col] = 0\n",
    "    if col not in final_df_b.columns:\n",
    "        final_df_b[col] = 0\n",
    "\n",
    "# Z-score normalization\n",
    "df_a_z = final_df_a[coping_cols].apply(zscore)\n",
    "df_b_z = final_df_b[coping_cols].apply(zscore)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "92223209",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Compute cosine and euclidean distance\n",
    "cosine_vals = [1 - cosine_distances([a], [b])[0][0] for a, b in zip(df_a_z.to_numpy(), df_b_z.to_numpy())]\n",
    "euclidean_vals = [euclidean(a, b) for a, b in zip(df_a_z.to_numpy(), df_b_z.to_numpy())]\n",
    "\n",
    "# Z-score normalize\n",
    "cosine_zs = zscore(cosine_vals)\n",
    "euclidean_zs = zscore(euclidean_vals)\n",
    "\n",
    "# Safe harmonic mean\n",
    "harmonic_zs = []\n",
    "for cz, ez in zip(cosine_zs, euclidean_zs):\n",
    "    adj_cz = 1 - cz\n",
    "    adj_ez = 1 - ez\n",
    "    if adj_cz >= 0 and adj_ez >= 0:\n",
    "        harmonic_zs.append(hmean([adj_cz, adj_ez]))\n",
    "    else:\n",
    "        harmonic_zs.append(np.nan)\n",
    "\n",
    "# Final GPI-Diff score\n",
    "final_gpi = [hz + eu if not np.isnan(hz) else np.nan for hz, eu in zip(harmonic_zs, euclidean_vals)]\n",
    "\n",
    "# Export result\n",
    "results_df = pd.DataFrame({\n",
    "    \"title_a\": ip_df_a[\"title\"],\n",
    "    \"title_b\": ip_df_b[\"title2\"],\n",
    "    \"gpi_diff\": final_gpi\n",
    "})\n",
    "results_df.to_csv(\"gpi_diff_results.csv\", index=False)\n",
    "results_df.head()\n"
   ]
  }
 ],
 "metadata": {},
 "nbformat": 4,
 "nbformat_minor": 5
}

